Consecutive Support: Better Be Close!

We propose a new measure of support (the number of occur- rences of a pattern), in which instances are more important if they occur with a certain frequency and close after each other in the stream of trans- actions. We will explain this new consecutive support and discuss how patterns can be found faster by pruning the search space, for instance using so-called parent support recalculation. Both consecutiveness and the notion of hypercliques are incorporated into the Eclat algorithm. Synthetic examples show how interesting phenomena can now be discov- ered in the datasets. The new measure can be applied in many areas, ranging from bio-informatics to trade, supermarkets, and even law en- forcement. E.g., in bio-informatics it is important to find patterns con- tained in many individuals, where patterns close together in one chro- mosome are more significant.

==> nutHC/backup/runS.sh <==
#./eclat3 outputGain.txt 100 uit.txt 0 900 10 0
#./vis outputGain.txt uit.txt 2 0 60000 outNor.data
#./eclat3 outputGain.txt 100 uit.txt 1000 500 10 0
#./vis outputGain.txt uit.txt 2 0 60000 outCS.data
#./eclat3 outputSynth.txt 100 uit.txt 1000 500 10 0
#./vis outputSynth.txt uit.txt 2 0 60000 outSynth.data
./eclat outputSynth2.txt 15 uit.txt 1000 500 10 310
./vis outputSynth2.txt uit.txt 2 0 2000000 outSynth2.data


==> nutHC/runS.sh <==
#./eclat3 outputGain.txt 100 uit.txt 0 900 10 0
#./vis outputGain.txt uit.txt 2 0 60000 outNor.data
#./eclat3 outputGain.txt 100 uit.txt 1000 500 10 0
#./vis outputGain.txt uit.txt 2 0 60000 outCS.data
#./eclat3 outputSynth.txt 100 uit.txt 1000 500 10 0
#./vis outputSynth.txt uit.txt 2 0 60000 outSynth.data
./eclat outputSynth2.txt 15 uit.txt 1000 500 10 310
./vis outputSynth2.txt uit.txt 2 0 2000000 outSynth2.data

